The Type Icn SN 2021csp: Implications for the Origins of the Fastest Supernovae and the Fates of Wolf-Rayet Stars

We present observations of SN 2021csp, the second example of a newly-identified type of supernova (Type Icn) hallmarked by strong, narrow, P Cygni carbon features at early times. The SN appears as a fast and luminous blue transient at early times, reaching a peak absolute magnitude of -20 within 3 days due to strong interaction between fast SN ejecta (v ~ 30000 km/s) and a massive, dense, fast-moving C/O wind shed by the WC-like progenitor months before explosion. The narrow line features disappear from the spectrum 10-20 days after explosion and are replaced by a blue continuum dominated by broad Fe features, reminiscent of Type Ibn and IIn supernovae and indicative of weaker interaction with more extended H/He-poor material. The transient then abruptly fades ~60 days post-explosion when interaction ceases. Deep limits at later phases suggest minimal heavy-element nucleosynthesis, a low ejecta mass, or both, and imply an origin distinct from that of classical Type Ic supernovae. We place SN 2021csp in context with other fast-evolving interacting transients, and discuss various progenitor scenarios: an ultrastripped progenitor star, a pulsational pair-instability eruption, or a jet-driven fallback supernova from a Wolf-Rayet star. The fallback scenario would naturally explain the similarity between these events and radio-loud fast transients, and suggests a picture in which most stars massive enough to undergo a WR phase collapse directly to black holes at the end of their lives.

==> anc/photometry.txt <==
P48   59250.4258 r    >21.09 
P48   59250.4648 g    >21.27 
P48   59252.4141 i    >20.72 
P48   59252.5195 r    >21.75 
P48   59254.4219 r    >20.79 
P48   59254.5273 g    >21.50 
P48   59256.4766 i     19.05 0.06
P48   59256.5078 g     18.11 0.03
LT    59257.1992 g     17.92 0.03
LT    59257.1992 r     18.25 0.03
LT    59257.2031 u     17.53 0.03
LT    59257.2031 i     18.59 0.03
LT    59257.2031 z     18.84 0.03
UVOT  59257.9570 UVW1  17.43 0.06
UVOT  59257.9688 UVW2  17.36 0.07
UVOT  59257.9766 UVM2  17.27 0.05
LT    59258.1367 g     17.82 0.03
LT    59258.1406 i     18.43 0.03
LT    59258.1406 u     17.52 0.03
LT    59258.1406 r     18.09 0.03
LT    59258.1445 z     18.62 0.05
LT    59259.1289 g     17.87 0.03
LT    59259.1289 r     18.06 0.03
LT    59259.1328 z     18.56 0.04
LT    59259.1328 u     17.62 0.03
LT    59259.1328 i     18.36 0.03
LT    59260.1680 r     18.09 0.03
LT    59260.1680 i     18.34 0.04
LT    59260.1680 g     17.95 0.03
LT    59260.1719 z     18.53 0.08
LT    59260.1719 u     17.63 0.04
P48   59260.4062 r     18.08 0.03
UVOT  59260.7539 UVW1  18.06 0.07
UVOT  59260.7617 UVW2  18.40 0.08
UVOT  59260.7656 UVM2  18.38 0.07
LT    59261.1562 g     18.04 0.03
LT    59261.1562 i     18.39 0.03
LT    59261.1562 r     18.14 0.03
LT    59261.1602 z     18.64 0.03
LT    59261.1602 u     17.87 0.03
UVOT  59261.4531 UVW1  18.24 0.09
UVOT  59261.4570 UVW2  18.71 0.09
UVOT  59261.4688 UVM2  18.67 0.07
LT    59262.1523 g     18.14 0.05
LT    59262.1562 u     18.13 0.06
LT    59262.1562 r     18.15 0.05
LT    59262.1562 i     18.44 0.06
LT    59262.1602 z     18.58 0.11
UVOT  59262.3750 UVW1  18.71 0.09
UVOT  59262.3828 UVW2  19.22 0.10
UVOT  59262.3867 UVM2  18.96 0.09
UVOT  59263.1719 UVW1  18.88 0.10
UVOT  59263.1836 UVW2  19.54 0.12
UVOT  59263.1914 UVM2  19.17 0.09
P48   59263.4375 r     18.49 0.06
P48   59263.4570 r     18.48 0.05
P48   59263.5195 g     18.32 0.03
LT    59264.1367 r     18.38 0.03
LT    59264.1367 g     18.36 0.03
LT    59264.1367 i     18.59 0.03
LT    59264.1406 u     18.38 0.09
LT    59264.1406 z     18.66 0.03
P48   59264.3945 i     18.61 0.05
UVOT  59264.6484 UVW1  19.22 0.18
LT    59265.1289 g     18.45 0.10
LT    59265.1289 i     18.52 0.13
LT    59265.1289 r     18.44 0.13
LT    59265.1328 u     18.31 0.13
LT    59265.1328 z     18.66 0.12
P48   59265.3594 r     18.73 0.06
P48   59265.4219 g     18.54 0.03
UVOT  59265.5977 UVW1  19.35 0.12
UVOT  59265.6055 UVW2  20.14 0.14
UVOT  59265.6094 UVM2  20.17 0.13
UVOT  59266.7852 UVW1  20.06 0.16
UVOT  59266.7930 UVW2  20.53 0.17
UVOT  59266.7969 UVM2  20.27 0.13
UVOT  59267.1875 UVW1  19.62 0.15
UVOT  59267.1953 UVW2  20.44 0.18
UVOT  59267.1992 UVM2  20.22 0.15
P60   59267.2969 r     18.69 0.08
P60   59267.3008 i     18.57 0.07
P60   59267.3008 g     18.60 0.07
P48   59267.3477 i     18.65 0.11
P48   59267.3789 g     18.76 0.06
P48   59267.4219 r     18.76 0.05
LT    59268.1836 g     18.76 0.03
LT    59268.1836 i     18.78 0.03
LT    59268.1836 r     18.80 0.03
LT    59268.1875 u     19.08 0.05
LT    59268.1875 z     18.79 0.04
LT    59269.1562 i     18.91 0.04
LT    59269.1562 r     18.83 0.04
LT    59269.1562 g     18.92 0.03
LT    59269.1602 z     18.82 0.04
LT    59269.1602 u     19.21 0.08
LT    59269.2383 r     18.79 0.03
LT    59269.2383 g     18.88 0.03
LT    59269.2422 u     19.19 0.04
LT    59269.2422 i     18.93 0.03
LT    59269.2461 z     18.82 0.04
P48   59269.3945 r     18.89 0.06
P48   59269.4570 g     18.79 0.05
P48   59270.4805 i     19.12 0.12
LT    59271.1289 g     18.98 0.08
LT    59271.1289 i     19.11 0.05
LT    59271.1289 r     18.92 0.05
LT    59271.1328 u     19.34 0.17
LT    59271.1367 z     18.93 0.08
P60   59271.3633 r     18.99 0.09
P60   59271.3672 i     18.73 0.07
P60   59271.3672 g     18.76 0.07
P48   59271.4219 g     18.82 0.10
P48   59271.4570 r     18.95 0.07
LT    59272.1133 g     18.94 0.05
LT    59272.1172 r     19.07 0.09
LT    59272.1172 i     18.90 0.08
LT    59272.1172 u     19.54 0.22
LT    59272.1211 z     18.97 0.07
UVOT  59272.6953 UVW1  20.55 0.21
UVOT  59272.6992 UVW2  21.21 0.25
UVOT  59272.7031 UVM2  20.88 0.18
P48   59273.3984 g     19.32 0.23
P48   59273.4609 r     19.06 0.14
UVOT  59273.6602 UVW1  20.66 0.24
UVOT  59273.6641 UVW2  21.23 0.26
UVOT  59273.6680 UVM2  21.48 0.36
LT    59276.2656 g     19.22 0.07
LT    59276.2695 i     19.51 0.18
LT    59276.2695 r     19.20 0.11
LT    59276.2734 z     18.87 0.12
P48   59278.3398 g     19.33 0.07
P60   59278.3516 g     19.33 0.03
P60   59278.3555 r     19.36 0.05
P60   59278.3594 i     19.25 0.07
UVOT  59279.7461 UVW2  22.17 0.55
UVOT  59279.7461 UVW1  20.43 0.24
UVOT  59279.7539 UVM2  21.49 0.32
P48   59280.3398 i     19.68 0.14
LT    59284.0977 g     19.61 0.04
LT    59284.0977 r     19.67 0.02
LT    59284.1016 i     19.78 0.04
LT    59284.1055 z     19.54 0.06
UVOT  59284.4883 UVW1  20.95 0.43
UVOT  59284.4922 UVW2  23.29 1.23
UVOT  59284.4922 UVM2  21.08 0.32
LT    59285.0781 g     19.74 0.04
LT    59285.0820 i     19.93 0.02
LT    59285.0820 r     19.72 0.04
LT    59285.0898 u     20.52 0.20
LT    59286.1680 g     19.74 0.03
LT    59286.1719 i     19.94 0.06
LT    59286.1719 r     19.74 0.05
LT    59286.1758 z     19.82 0.10
LT    59286.1797 u     20.49 0.23
UVOT  59286.5039 UVW1  22.17 0.60
UVOT  59286.5117 UVM2  22.08 0.39
UVOT  59286.5117 UVW2  22.09 0.45
LT    59288.0938 g     19.93 0.03
LT    59288.0977 r     19.93 0.02
LT    59288.0977 i     20.11 0.03
LT    59288.1016 z     19.90 0.06
LT    59288.1055 u     20.87 0.11
UVOT  59288.5391 UVW1  23.30 1.20
UVOT  59288.5469 UVW2  22.01 0.44
UVOT  59288.5508 UVM2  22.44 0.49
LT    59290.1016 g     20.04 0.02
LT    59290.1055 r     20.01 0.03
LT    59290.1055 i     20.28 0.09
LT    59290.1094 z     19.85 0.09
LT    59290.1133 u     21.12 0.15
P48   59290.3945 r     19.98 0.16
LT    59292.0898 g     20.20 0.05
LT    59292.0938 r     20.17 0.03
LT    59292.0977 i     20.49 0.04
LT    59292.0977 z     20.04 0.04
LT    59292.1094 u     21.28 0.10
LT    59296.1562 g     20.53 0.08
LT    59296.1602 i     20.72 0.10
LT    59296.1602 r     20.45 0.07
LT    59296.1641 z     20.27 0.09
LT    59296.1719 u     21.72 0.57
LT    59307.0156 g     20.98 0.11
LT    59307.0195 r     21.02 0.06
LT    59307.0234 i     21.44 0.12
LT    59307.0273 z     20.75 0.25
LT    59307.0352 u     22.39 1.12
NOT   59307.0938 r     21.02 0.07
NOT   59307.0977 g     21.07 0.05
NOT   59307.1016 i     21.49 0.07
LT    59312.0469 z     21.32 0.39
LT    59313.9922 g     21.63 0.07
LT    59314.0000 r     21.77 0.14
LT    59314.0078 i     21.87 0.15
LT    59314.1016 r     21.83 0.08
LT    59314.1055 i     22.28 0.17
NOT   59323.0273 r     22.45 0.20
NOT   59323.0352 g     22.40 0.20
NOT   59323.0430 i     22.80 0.20
NOT   59325.2227 r     23.00 0.14
NOT   59341.0352 r    >24.80 

